Point Sets with Small Integer Coordinates and with Small Convex Polygons

In 1935, Erd\H{o}s and Szekeres proved that every set of $n$ points in general position in the plane contains the vertices of a convex polygon of $\frac{1}{2}\log_2(n)$ vertices. In 1961, they constructed, for every positive integer $t$, a set of $n:=2^{t-2}$ points in general position in the plane, such that every convex polygon with vertices in this set has at most $\log_2(n)+1$ vertices. In this paper we show how to realize their construction in an integer grid of size $O(n^2 \log_2(n)^3)$.

==> figs/python/figs.py <==


def V(t):
    return [[3*(t-i),-3*i] for i in range(1,t-1)]

def W(t):
    v=V(t)
    W=[[0,0]]
    for i in range(t-2):
        W.append([W[-1][0]+v[i][0],W[-1][1]+v[i][1]])
    return W

def U(t):
    lstv=W(t)
    Q=[]
    for v in lstv:
        q=[]
        print v
        q.append(v)
        q.append([v[0]+1,v[1]+1])
        q.append([v[0]+1,v[1]])
        q.append([v[0],v[1]+1])
        Q.append(q)
     
    pts=[]    
    for i in range(len(Q)-1):
        for x in Q[i]:
            for y in Q[i+1]:
                p=[y[0]-x[0],y[1]-x[1]]
                pts.append(p)
    
    return pts
    
